Optimal Ground Station Selection for Low-Earth Orbiting Satellites

This paper presents a solution to the problem of optimal ground station selection for low-Earth orbiting (LEO) space missions that enables mission operators to precisely design their ground segment performance and costs. Space mission operators are increasingly turning to Ground-Station-as-a-Service (GSaaS) providers to supply the terrestrial communications segment to reduce costs and increase network size. However, this approach leads to a new challenge of selecting the optimal service providers and station locations for a given mission. We consider the problem of ground station selection as an optimization problem and present a general solution framework that allows mission designers to set their overall optimization objective and constrain key mission performance variables such as total data downlink, total mission cost, recurring operational cost, and maximum communications time-gap. We solve the problem using integer programming (IP). To address computational scaling challenges, we introduce a surrogate optimization approach where the optimal station selection is determined based on solving the problem over a reduced time domain. Two different IP formulations are evaluated using randomized selections of LEO satellites of varying constellation sizes. We consider the networks of the commercial GSaaS providers Atlas Space Operations, Amazon Web Services (AWS) Ground Station, Azure Orbital Ground Station, Kongsberg Satellite Services (KSAT), Leaf Space, and Viasat Real-Time Earth. We compare our results against standard operational practices of integrating with one or two primary ground station providers.

==> figures/generate_gs_plot.py <==
import os
from pathlib import Path
from gsopt.models import GroundStation, GroundStationProvider
from gsopt.plots import plot_stations

STATION_DATA_DIR = Path('data/groundstations')

# Load all ground stations
providers = [] # List of all different station providers to analyze

for provider_file in os.listdir(STATION_DATA_DIR):
    with open(STATION_DATA_DIR / provider_file, 'r') as f:
        # Load stations from file and add to existing provider
        providers.append(GroundStationProvider.load_geojson_file(f))

# Aggregate all stations
all_stations = [
    (s.lon, s.lat, s.provider) for provider in providers for s in provider.stations
]


gs_fig, gs_ax = plot_stations(all_stations, elevation_min=10, alt=525 * 1e3, opacity=0.5)

# Remove figure border
gs_ax.axis('off')

# Remove whitespace
gs_ax.margins(0)

gs_fig.savefig('figures/all_ground_stations.png', dpi=300, bbox_inches='tight')
gs_fig.savefig('figures/all_ground_stations.pdf', dpi=300, bbox_inches='tight')

==> figures/generate_runtime_analysis_plots.py <==
import orjson as json
import pathlib
import statistics
import time
from pathlib import Path

import matplotlib.pyplot as plt

# Ensure printing uses LaTeX
plt.rcParams.update({
    "text.usetex": True,
    "font.family": "serif",
    "font.serif": ["Computer Modern"],
    "text.latex.preamble": r"""
        \usepackage{amsmath}
        \usepackage{siunitx}
    """,
    "axes.labelsize": 12,
    "font.size": 12,
    "legend.fontsize": 10,
    "xtick.labelsize": 10,
    "ytick.labelsize": 10
})

DATA_ROOT = pathlib.Path('/nfs/deddy/gsopt')
# ANALYSIS_TYPE = 'max_data_opt'
ANALYSIS_TYPE = 'min_cost_opt'
# ANALYSIS_TYPE = 'max_gap_opt'
DATA_DIR = DATA_ROOT / ANALYSIS_TYPE


NUM_SATS = [1, 2, 5, 10]
# NUM_SATS = [1, 2]
NUM_PROVIDERS = [1, 2]
NUM_SIMS = 100

# Compute runtime statistics

runtimes = {}

for i_sats in NUM_SATS:

    for i_provider in NUM_PROVIDERS:
        for i_sim in range(1, NUM_SIMS+1):
            filepath = DATA_DIR / f'{ANALYSIS_TYPE}_providers_{i_provider}_sats_{i_sats}_sim_{i_sim}.json'
            if not filepath.exists():
                print(f'Did not find expected data file: {filepath}')

            if i_sats not in runtimes:
                runtimes[i_sats] = []

            ts = time.time()
            scen_data = json.loads(open(filepath, 'rb').read())
            te = time.time()
            # print(f'Loaded data in {te-ts:.2f} seconds')

            runtime_data = scen_data['optimal_solution']['runtime']
            total_runtime =  runtime_data['contact_compute_time'] + runtime_data['problem_setup_time'] + runtime_data['solve_time']

            runtimes[i_sats].append(total_runtime)

# Compute statistics
data = {}
for i_sats in NUM_SATS:
    data[i_sats] = {}
    data[i_sats]['mean'] = statistics.mean(runtimes[i_sats])
    data[i_sats]['std_dev'] = statistics.stdev(runtimes[i_sats])

# Generate plot

fig = plt.figure(figsize=(5, 5))
ax  = plt.gca()

# Plot average runtime vs. number of satellites # ensure all 
ax.plot(NUM_SATS, [data[i_sats]['mean'] for i_sats in NUM_SATS], 'o-', color='b', label='Mean runtime')

# Color in data between 75th and 25th percentiles
for i_sats in data.keys():
    data[i_sats]['lower'] = data[i_sats]['mean'] - 3*data[i_sats]['std_dev']
    data[i_sats]['upper'] = data[i_sats]['mean'] + 3*data[i_sats]['std_dev']

# Ensure no edge to fill
# ax.fill_between(NUM_SATS, [data[i_sats]['lower'] for i_sats in NUM_SATS], [data[i_sats]['upper'] for i_sats in NUM_SATS], color='b', alpha=0.2, linewidth=0, label=r"$3\sigma$")

# Ensure printing uses LaTeX

ax.set_xlabel(r'Number of Satellites', fontsize=14)
ax.set_ylabel(r'Runtime [sec]', fontsize=14)

# Set integer-only ticks
ax.xaxis.set_major_locator(plt.MaxNLocator(integer=True))

# Add right side ticks
ax.yaxis.set_ticks_position('both')

# label top left
# ax.legend(loc='upper left')

# Set y-lower bound to 0
ax.set_ylim(bottom=0)

FIGNAME = f'./figures/sims/{ANALYSIS_TYPE}_runtime_no_sigma'
plt.savefig(FIGNAME + '.png', dpi=300, bbox_inches='tight')
plt.savefig(FIGNAME + '.pdf', dpi=300, bbox_inches='tight')

==> figures/generate_solution_analysis_plots.py <==
import orjson as json
import pathlib
import statistics
import time
from brahe import Epoch
from pathlib import Path

import matplotlib.pyplot as plt

from gsopt.analysis import load_solution

def analyze_solution(data: dict):
    '''
    Analyzes a solution dictionary and returns a dictionary of statistics

    '''

    sln = load_solution(data)

    # Recompute costs from data


    # Compute contact gap from data

    return {
        'total_cost': data['statistics']['costs']['total'],
        'monthly_cost': data['statistics']['costs']['monthly_operational'],
        'fixed_cost': data['statistics']['costs']['fixed'],
        'max_contact_gap': 1.0
    }

# Ensure printing uses LaTeX
plt.rcParams.update({
    "text.usetex": True,
    "font.family": "serif",
    "font.serif": ["Computer Modern"],
    "text.latex.preamble": r"""
        \usepackage{amsmath}
        \usepackage{siunitx}
    """,
    "axes.labelsize": 12,
    "font.size": 12,
    "legend.fontsize": 10,
    "xtick.labelsize": 10,
    "ytick.labelsize": 10
})

OUTPUT_FORMATS = ['png']
OUTPUT_DIR = Path('./figures/sims')

if not OUTPUT_DIR.exists():
    OUTPUT_DIR.mkdir(parents=True)

DATA_ROOT = pathlib.Path('/nfs/deddy/gsopt')
ANALYSIS_TYPE = 'max_data_opt'
# ANALYSIS_TYPE = 'min_cost_opt'
# ANALYSIS_TYPE = 'max_gap_opt'
DATA_DIR = DATA_ROOT / ANALYSIS_TYPE


NUM_SATS = [1, 2, 5, 10]
# NUM_SATS = [1, 2]
NUM_PROVIDERS = [1, 2]
NUM_SIMS = 100

# Compute runtime statistics

results = {}

for i_sats in NUM_SATS:
    if i_sats not in results:
        results[i_sats] = {}

    for i_provider in NUM_PROVIDERS:
        if i_provider not in results[i_sats]:
            results[i_sats][i_provider] = {}

            # Add provider-specific optimal solution
            results[i_sats][i_provider]['optimal'] = {
                'objective': [],
                'total_cost': [],
                'fixed_cost': [],
                'monthly_cost': [],
                'total_data_downlinked': [],
                'avg_daily_data_downlinked': [],
                # 'max_contact_gap': [],
                'contact_time': [],
                'avg_daily_contact_time': [],
            }
            
            # Add provider-fixed solution tracking
            results[i_sats][i_provider][f'provider_fixed'] = {
                'objective': [],
                'total_cost': [],
                'fixed_cost': [],
                'monthly_cost': [],
                'total_data_downlinked': [],
                'avg_daily_data_downlinked': [],
                # 'max_contact_gap': [],
                'contact_time': [],
                'avg_daily_contact_time': [],
            }

            results[i_sats][i_provider]['normalized'] = {
                'objective': [],
                'total_cost': [],
                'fixed_cost': [],
                'monthly_cost': [],
                'total_data_downlinked': [],
                'avg_daily_data_downlinked': [],
                # 'max_contact_gap': [],
                'contact_time': [],
                'avg_daily_contact_time': [],
            }


        for i_sim in range(1, NUM_SIMS+1):
            filepath = DATA_DIR / f'{ANALYSIS_TYPE}_providers_{i_provider}_sats_{i_sats}_sim_{i_sim}.json'
            if not filepath.exists():
                print(f'Did not find expected data file: {filepath}')

            scen_data = json.loads(open(filepath, 'rb').read())

            opt_start = Epoch(scen_data['optimal_solution']['optimization_window']['opt_start'])
            opt_end = Epoch(scen_data['optimal_solution']['optimization_window']['opt_end'])
            opt_duration = opt_end - opt_start
            opt_days = opt_duration / 86400

            opt_solution_info = analyze_solution(scen_data['optimal_solution'])
            

            results[i_sats][i_provider]['optimal']['objective'].append(scen_data['optimal_solution']['objective_value'])
            results[i_sats][i_provider]['optimal']['total_cost'].append(opt_solution_info['total_cost'])
            results[i_sats][i_provider]['optimal']['fixed_cost'].append(opt_solution_info['fixed_cost'])
            results[i_sats][i_provider]['optimal']['monthly_cost'].append(opt_solution_info['monthly_cost'])
            results[i_sats][i_provider]['optimal']['total_data_downlinked'].append(scen_data['optimal_solution']['statistics']['data_downlinked']['total_GB'])
            results[i_sats][i_provider]['optimal']['avg_daily_data_downlinked'].append(results[i_sats][i_provider]['optimal']['total_data_downlinked'][-1]/opt_days)
            # results[i_sats][i_provider]['optimal']['max_contact_gap'].append(opt_solution_info['max_contact_gap'])
            results[i_sats][i_provider]['optimal']['contact_time'].append(scen_data['optimal_solution']['statistics']['contact_time_s']['total'])
            results[i_sats][i_provider]['optimal']['avg_daily_contact_time'].append(results[i_sats][i_provider]['optimal']['contact_time'][-1]/opt_days)


            # Variables for aggregating provider-fixed solutions
            objvective = []
            total_cost = []
            fixed_cost = []
            monthly_cost = []
            total_data_downlinked = []
            avg_daily_data_downlinked = []
            max_contact_gap = []
            contact_time = []
            avg_daily_contact_time = []

            # Add provider-fixed solution information
            for idx, solution in enumerate(scen_data['fixed_solutions']):
                sln = solution['solution']

                sln_analysis = analyze_solution(sln)

                objvective.append(sln['objective_value'])
                total_cost.append(sln_analysis['total_cost'])
                fixed_cost.append(sln_analysis['fixed_cost'])
                monthly_cost.append(sln_analysis['monthly_cost'])
                total_data_downlinked.append(sln['statistics']['data_downlinked']['total_GB'])
                avg_daily_data_downlinked.append(total_data_downlinked[-1]/opt_days)
                # max_contact_gap.append(sln_analysis['max_contact_gap'])
                contact_time.append(sln['statistics']['contact_time_s']['total'])
                avg_daily_contact_time.append(contact_time[-1]/opt_days)

            results[i_sats][i_provider][f'provider_fixed']['objective'].append(objvective)
            results[i_sats][i_provider][f'provider_fixed']['total_cost'].append(total_cost)
            results[i_sats][i_provider][f'provider_fixed']['fixed_cost'].append(fixed_cost)
            results[i_sats][i_provider][f'provider_fixed']['monthly_cost'].append(monthly_cost)
            results[i_sats][i_provider][f'provider_fixed']['total_data_downlinked'].append(total_data_downlinked)
            results[i_sats][i_provider][f'provider_fixed']['avg_daily_data_downlinked'].append(avg_daily_data_downlinked)
            # results[i_sats][i_provider][f'provider_fixed']['max_contact_gap'].append(max_contact_gap)
            results[i_sats][i_provider][f'provider_fixed']['contact_time'].append(contact_time)
            results[i_sats][i_provider][f'provider_fixed']['avg_daily_contact_time'].append(avg_daily_contact_time)

            # Compute normalized statistics
            results[i_sats][i_provider]['normalized']['objective'].append(statistics.mean(objvective)/results[i_sats][i_provider]['optimal']['objective'][-1])
            results[i_sats][i_provider]['normalized']['total_cost'].append(statistics.mean(total_cost)/results[i_sats][i_provider]['optimal']['total_cost'][-1])
            results[i_sats][i_provider]['normalized']['fixed_cost'].append(statistics.mean(fixed_cost)/results[i_sats][i_provider]['optimal']['fixed_cost'][-1])
            results[i_sats][i_provider]['normalized']['monthly_cost'].append(statistics.mean(monthly_cost)/results[i_sats][i_provider]['optimal']['monthly_cost'][-1])
            results[i_sats][i_provider]['normalized']['total_data_downlinked'].append(statistics.mean(total_data_downlinked)/results[i_sats][i_provider]['optimal']['total_data_downlinked'][-1])
            results[i_sats][i_provider]['normalized']['avg_daily_data_downlinked'].append(statistics.mean(avg_daily_data_downlinked)/results[i_sats][i_provider]['optimal']['avg_daily_data_downlinked'][-1])
            # results[i_sats][i_provider]['normalized']['max_contact_gap'].append(statistics.mean(max_contact_gap)/results[i_sats][i_provider]['optimal']['objective'][-1])
            results[i_sats][i_provider]['normalized']['contact_time'].append(statistics.mean(contact_time)/results[i_sats][i_provider]['optimal']['contact_time'][-1])
            results[i_sats][i_provider]['normalized']['avg_daily_contact_time'].append(statistics.mean(avg_daily_contact_time)/results[i_sats][i_provider]['optimal']['avg_daily_contact_time'][-1])

# Generate Plots

for i_sats in NUM_SATS:
    fig = plt.figure(figsize=(5, 5))
    ax  = plt.gca()

    # Plot average runtime vs. number of satellites # ensure all 
    ax.plot(list(range(1, NUM_SIMS+1)), [1]*NUM_SIMS, 'k--', label='Optimal Solution')
    ax.plot(list(range(1, NUM_SIMS+1)), results[i_sats][1]['normalized']['objective'], 'o-', color='b', label='1 Provider')
    ax.plot(list(range(1, NUM_SIMS+1)), results[i_sats][2]['normalized']['objective'], 'x-', color='r', label='2 Provider')

    # Ensure printing uses LaTeX

    ax.set_xlabel(r'Trial', fontsize=14)
    ax.set_ylabel(r'Normalized Objective', fontsize=14)

    # Set integer-only ticks
    ax.xaxis.set_major_locator(plt.MaxNLocator(integer=True))

    # Add right side ticks
    ax.yaxis.set_ticks_position('both')

    # label top left
    # ax.legend(loc='upper left')

    # Set y-lower bound to 0
    ax.set_ylim(bottom=0)

    # Set x ticks to every 10
    ax.set_xticks([1, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100])

    FIGNAME = f'./figures/sims/{ANALYSIS_TYPE}_objective_trials_sats_{i_sats}'
    for fmt in OUTPUT_FORMATS:
        plt.savefig(FIGNAME + f'.{fmt}', dpi=300, bbox_inches='tight')

plot_data = [
    ('objective', 'Normalized Mean Objective Value'),
    ('total_cost', 'Normalized Total Cost'),
    ('fixed_cost', 'Normalized Fixed Cost'),
    ('monthly_cost', 'Normalized Monthly Cost'),
    ('total_data_downlinked', 'Normalized Total Data Downlink'),
    ('avg_daily_data_downlinked', 'Normalized Average Daily Data Downlink'),
    ('contact_time', 'Normalized Total Contact Time'),
    ('avg_daily_contact_time', 'Normalized Average Daily Contact Time'),
]

for f in plot_data:
    for i_sats in NUM_SATS:
        fig = plt.figure(figsize=(5, 5))
        ax  = plt.gca()

        # Plot average runtime vs. number of satellites # ensure all 
        ax.plot(list(range(1, NUM_SIMS+1)), [1]*NUM_SIMS, 'k--', label='Optimal Solution')
        ax.plot(list(range(1, len(results[i_sats][1]['normalized'][f[0]])+1)), results[i_sats][1]['normalized'][f[0]], 'o-', color='b', label='Mean 1-Provider Soln.')
        ax.plot(list(range(1, len(results[i_sats][2]['normalized'][f[0]])+1)), results[i_sats][2]['normalized'][f[0]], 'x-', color='r', label='Mean 2-Provider Soln.')

        # Ensure printing uses LaTeX

        ax.set_xlabel(r'Trial', fontsize=14)
        ax.set_ylabel(r'' + f[1], fontsize=14)

        # Set integer-only ticks
        ax.xaxis.set_major_locator(plt.MaxNLocator(integer=True))

        # Add right side ticks
        ax.yaxis.set_ticks_position('both')

        # label top left
        if f[0] == 'objective':
            ax.legend(loc='upper left')

        # Set y-lower bound to 0
        ax.set_ylim(bottom=0)

        # Set x ticks to every 10
        ax.set_xticks([1, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100])

        FIGNAME = f'./figures/sims/{ANALYSIS_TYPE}_{f[0]}_trials_sats_{i_sats}'
        for fmt in OUTPUT_FORMATS:
            plt.savefig(FIGNAME + f'.{fmt}', dpi=300, bbox_inches='tight')

        plt.close()

# Generate Summary plots comparing 1 and 2 provider solutions across all satellites
for f in plot_data:
    fig = plt.figure(figsize=(5, 5))
    ax  = plt.gca()

    # Plot average runtime vs. number of satellites # ensure all 
    ax.plot(NUM_SATS, [1]*len(NUM_SATS), 'k--', label='Optimal Solution')
    ax.plot(NUM_SATS, [statistics.mean(results[i_sats][1]['normalized'][f[0]]) for i_sats in NUM_SATS], 'o-', color='b', label='Mean 1-Provider Soln.')
    ax.plot(NUM_SATS, [statistics.mean(results[i_sats][2]['normalized'][f[0]]) for i_sats in NUM_SATS], 'x-', color='r', label='Mean 2-Provider Soln.')

    # Ensure printing uses LaTeX

    ax.set_xlabel(r'Number of Satellites', fontsize=14)
    ax.set_ylabel(r'' + f[1], fontsize=14)

    # Set integer-only ticks
    ax.xaxis.set_major_locator(plt.MaxNLocator(integer=True))

    # Add right side ticks
    ax.yaxis.set_ticks_position('both')

    # label top left
    if f[0] == 'objective':
            ax.legend(loc='upper left')

    # Set y-lower bound to 0
    ax.set_ylim(bottom=0)

    FIGNAME = f'./figures/sims/{ANALYSIS_TYPE}_{f[0]}_sats_summary'
    for fmt in OUTPUT_FORMATS:
        plt.savefig(FIGNAME + f'.{fmt}', dpi=300, bbox_inches='tight')

    plt.close()
